Three-loop master integrals for H+jet production at N$^3$LO: Towards the non-planar topologies

We discuss the recent progress that has been made towards the computation of three-loop non-planar master integrals relevant to next-to-next-to-next-to-leading-order (N$^3$LO) corrections to processes such as H+jet production at the LHC. We describe the analytic structure of these integrals, as well as several technical issues regarding their analytic computation using canonical differential equations. Finally, we comment on the remaining steps towards the computation of all relevant three-loop topologies and their application to amplitude calculations.

==> anc/NPL2/NPL2_input.m <==
(* ::Package:: *)

Propagators = {k1^2, k2^2, k3^2, (k1 - p1)^2, (k2 - p1)^2, (k3 - p1)^2, 
     (k1 - p1 - p2)^2, (k3 - p1 - p2)^2, (k1 - k2)^2, (k2 - k3)^2, 
     (k1 - k2 - p3)^2, (k2 - k3 + p1 + p2 + p3)^2, (k2 + p3)^2, (k1 - k3)^2, 
     (k2 - p1 - p2)^2}
 
NPL2Sector15055 = NPL2[1,1,1,1,0,0,1,1,0,1,0,1,1,1,0]
 
Kinematics = {p1^2 -> 0, p2^2 -> 0, p3^2 -> 0, p2*p3 -> s23/2, 
     p1*p2 -> s12/2, p1*p3 -> (m2 - s12 - s23)/2}


==> anc/NPL2/NPL2sector15055_basis.m <==
{ep^3*s23*NPL2[0, 0, 0, 2, 0, 0, 0, 2, 0, 2, 1, 0, 0, 0, 0], 
 ep^3*m2*NPL2[2, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 0, 0, 0, 0], 
 ep^3*s12*NPL2[0, 0, 2, 0, 0, 0, 2, 0, 2, 1, 0, 0, 0, 0, 0], 
 ep^3*(m2 - s12 - s23)*NPL2[2, 0, 0, 0, 0, 2, 0, 0, 0, 2, 1, 0, 0, 0, 0], 
 ep^3*m2*s12*NPL2[0, 2, 0, 0, 0, 0, 1, 0, 2, 2, 0, 1, 0, 0, 0], 
 ep^3*m2*s12*NPL2[2, 2, 1, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0], 
 ep^3*s12^2*NPL2[0, 2, 1, 0, 0, 0, 1, 2, 2, 0, 0, 0, 0, 0, 0], 
 ep^4*(s12 + s23)*NPL2[0, 0, 0, 1, 0, 0, 0, 2, 2, 1, 0, 1, 0, 0, 0], 
 ep^4*(m2 - s23)*NPL2[1, 0, 0, 0, 0, 2, 0, 0, 2, 1, 0, 1, 0, 0, 0], 
 ep^4*(m2 - s12)*NPL2[1, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 1, 0, 0, 0], 
 ep^4*(m2 - s12)*NPL2[1, 0, 1, 0, 0, 0, 0, 1, 0, 2, 2, 0, 0, 0, 0], 
 ep^4*(-m2 + s23)*NPL2[1, 0, 0, 0, 1, 2, 0, 0, 2, 0, 0, 1, 0, 0, 0], 
 ep^4*(m2 - s12)*NPL2[0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 0, 1, 0, 0], 
 ep^3*m2*(-4*ep*NPL2[0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 0, 1, 0, 0] + 
   s12*NPL2[0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 0, 2, 0, 0]), 
 ep^4*s12*NPL2[0, 1, 0, 0, 0, 1, 2, 0, 1, 2, 0, 0, 0, 0, 0], 
 ep^4*(m2 - s12)*NPL2[2, 1, 0, 0, 0, 0, 0, 2, 0, 1, 1, 0, 0, 0, 0], 
 ep^4*(s12 + s23)*NPL2[0, 0, 0, 0, 2, 1, 1, 0, 0, 0, 0, 1, 0, 2, 0], 
 ep^3*(1 + 2*ep)*s12*NPL2[0, 1, 0, 0, 0, 0, 2, 1, 1, 2, 0, 0, 0, 0, 0], 
 ep^4*m2*s12*NPL2[1, 0, 0, 0, 1, 0, 1, 0, 2, 2, 0, 1, 0, 0, 0], 
 ep^4*(m2 - s12)*s12*NPL2[1, 1, 0, 0, 0, 0, 2, 2, 0, 1, 0, 1, 0, 0, 0], 
 ep^4*(m2 - s12)*s12*NPL2[2, 2, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0], 
 ep^3*m2*s12^2*NPL2[1, 0, 1, 0, 0, 0, 2, 2, 0, 1, 0, 2, 0, 0, 0], 
 ep^5*(s12 + s23)*NPL2[2, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0], 
 ep^4*s12*s23*NPL2[2, 0, 0, 0, 0, 1, 0, 1, 2, 1, 0, 1, 0, 0, 0], 
 ep^5*(m2 - s12)*NPL2[2, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0], 
 -12*ep^5*m2*NPL2[2, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0] + 
  ep^3*(1 + 2*ep)*m2*s12*NPL2[2, 0, 2, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0], 
 ep^5*(m2 - s12)*NPL2[0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 1, 1, 0, 0], 
 ep^5*(m2 - s12)*NPL2[1, 0, 0, 0, 0, 0, 1, 2, 0, 1, 1, 0, 1, 0, 0], 
 ep^5*(s12 + s23)*NPL2[0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 2, 0], 
 ep^4*s12*s23*NPL2[0, 2, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 2, 0], 
 ep^4*m2*s12*NPL2[0, 1, 0, 1, 0, 0, 0, 1, 0, 2, 0, 1, 0, 2, 0], 
 ep^5*(m2 - s12)*NPL2[0, 1, 0, 0, 0, 0, 2, 1, 1, 1, 0, 1, 0, 0, 0], 
 ep^4*m2*(m2 - s12)*NPL2[0, 1, 0, 0, 0, 0, 2, 1, 1, 1, 0, 2, 0, 0, 0], 
 ep^5*(m2 - s12 - s23)*NPL2[1, 0, 1, 0, 0, 1, 0, 0, 2, 0, 0, 1, 1, 0, 0], 
 ep^5*(m2 - s23)*NPL2[1, 0, 0, 1, 0, 0, 0, 2, 1, 1, 0, 1, 0, 0, 0], 
 ep^4*s12*(m2 - s12 - s23)*NPL2[1, 0, 0, 1, 0, 0, 0, 2, 2, 1, 0, 1, 0, 0, 0], 
 ep^5*(m2 - s23)*NPL2[0, 1, 0, 2, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0], 
 ep^4*s12*(m2 - s12 - s23)*NPL2[0, 1, 0, 2, 0, 0, 0, 2, 1, 1, 0, 1, 0, 0, 0], 
 ep^4*m2*s12*NPL2[0, 1, 0, 2, 0, 0, 0, 1, 1, 2, 0, 1, 0, 0, 0], 
 ep^5*s23*NPL2[1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 2, 0, 0, 0, 0], 
 ep^5*(m2 - s23)*NPL2[0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 2, 0, 1, 0], 
 (1 - 2*ep)*ep^4*s12*NPL2[0, 1, 0, 0, 1, 0, 2, 0, 1, 0, 0, 1, 0, 1, 0], 
 ep^5*(m2 - s12)*NPL2[2, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0], 
 ep^4*(m2 - s12 - s23)*s23*NPL2[2, 0, 0, 0, 0, 2, 0, 0, 1, 1, 1, 1, 0, 0, 0], 
 ep^5*(m2 - s12 - s23)*NPL2[1, 0, 0, 1, 0, 0, 0, 2, 1, 1, 1, 0, 0, 0, 0], 
 ep^5*(m2 - s12 - s23)*NPL2[1, 0, 0, 0, 0, 2, 0, 0, 1, 0, 1, 1, 0, 1, 0], 
 ep^5*s23*NPL2[0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 1, 1, 0, 1, 0], 
 ep^4*s12*s23*NPL2[1, 0, 0, 1, 0, 0, 1, 1, 0, 2, 2, 0, 0, 0, 0], 
 ep^4*s12*(m2 - s12 - s23)*NPL2[2, 0, 1, 0, 0, 1, 0, 1, 0, 2, 1, 0, 0, 0, 0], 
 ep^4*s12*(m2 - s12 - s23)*NPL2[1, 0, 0, 0, 0, 2, 1, 0, 2, 0, 0, 0, 1, 1, 0], 
 ep^4*(m2 - s12)*NPL2[1, 0, 0, -1, 0, 2, 1, 0, 2, 0, 0, 0, 1, 1, 0], 
 ep^4*s12*s23*NPL2[0, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 0], 
 ep^4*(m2 - s12)*NPL2[0, 2, 1, 1, 0, -1, 0, 1, 0, 0, 0, 1, 0, 2, 0], 
 ep^5*s23*NPL2[2, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0], 
 ep^5*(s12 + s23)*NPL2[0, 0, 0, 1, 0, 0, 1, 2, 0, 1, 1, 0, 1, 0, 0], 
 ep^4*s12*s23*NPL2[0, 0, 0, 1, 0, 0, 1, 2, 0, 1, 2, 0, 1, 0, 0], 
 ep^5*(m2 - s12)*s12*NPL2[1, 1, 1, 0, 0, 0, 2, 1, 0, 1, 0, 1, 0, 0, 0], 
 ep^6*(s12 + s23)*NPL2[0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0], 
 ep^4*(1 + ep)*m2*s12*NPL2[0, 0, 0, 1, 0, 0, 1, 2, 0, 1, 1, 1, 1, 0, 0], 
 ep^6*(m2 - s12)*NPL2[1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0], 
 ep^4*(1 + ep)*(m2 - s12)*s12*NPL2[1, 2, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 
   0], ep^6*(m2 - s12)*NPL2[1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0], 
 ep^6*(s12 + s23)*NPL2[0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0], 
 ep^5*m2*s12*NPL2[0, 1, 0, 1, 0, 0, 1, 1, 1, 2, 0, 1, 0, 0, 0], 
 ep^5*(m2 - s12)*s12*NPL2[0, 2, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0], 
 ep^4*(1 + ep)*s12*(s12 + s23)*NPL2[0, 1, 0, 1, 0, 0, 2, 1, 1, 1, 0, 1, 0, 0, 
   0], ep^5*s12*(m2 - s12 - s23)*NPL2[0, 1, 0, 1, 0, 0, 1, 2, 1, 1, 0, 1, 0, 
   0, 0], ep^6*s23*NPL2[1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0], 
 ep^5*(m2 - s12)*s12*NPL2[1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 2, 0], 
 ep^5*s12*(m2 - s23)*NPL2[1, 0, 0, 1, 0, 0, 1, 1, 0, 2, 1, 0, 1, 0, 0], 
 (1 - 2*ep)*ep^5*(m2 - s12)*NPL2[0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 
   0], ep^5*s12*(m2 - s23)*NPL2[0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 2, 0], 
 ep^5*s12*(s12 + s23)*NPL2[1, 0, 0, 1, 0, 0, 1, 2, 1, 1, 0, 1, 0, 0, 0], 
 ep^5*s12*(s12 + s23)*NPL2[1, 0, 0, 1, 0, 0, 1, 1, 2, 0, 0, 1, 0, 1, 0], 
 (1 - 2*ep)*ep^5*(m2 - s12)*NPL2[0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 
   0], ep^5*s12*(s12 + s23)*NPL2[0, 0, 1, 2, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 
   0], ep^5*m2*(m2 - s12 - s23)*NPL2[1, 0, 1, 0, 0, 1, 0, 0, 1, 2, 1, 1, 0, 
   0, 0], ep^5*(m2 - s12 - s23)*
  (-NPL2[1, 0, 0, 0, 0, 2, 0, 0, 1, 1, 1, 1, 0, 0, 0] - 
   NPL2[1, 0, 0, 1, 0, 0, 0, 1, 1, 2, 1, 0, 0, 0, 0] + 
   NPL2[2, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0] + 
   NPL2[2, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0] - 
   NPL2[2, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0] + 
   NPL2[2, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, -1] - 
   s12*NPL2[2, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0]), 
 ep^5*m2*s23*NPL2[1, 0, 0, 0, 0, 1, 0, 1, 1, 2, 1, 1, 0, 0, 0], 
 ep^5*s23*(NPL2[0, 0, 0, 1, 0, 1, 0, 1, 1, 2, 1, 0, 0, 0, 0] - 
   NPL2[2, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0] + 
   NPL2[2, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0] - 
   NPL2[2, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1] + 
   (m2 - s12)*NPL2[2, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0] + 
   s12*NPL2[2, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0]), 
 ep^5*m2*s23*NPL2[0, 0, 0, 1, 0, 0, 0, 2, 1, 1, 1, 1, 0, 1, 0], 
 ep^5*(m2 - s12)*(-NPL2[0, 0, 0, 1, -1, 0, 0, 2, 1, 1, 1, 1, 0, 1, 0] - 
   NPL2[0, 0, 0, 1, 0, 0, -1, 2, 1, 1, 1, 1, 0, 1, 0] + 
   NPL2[0, 0, 0, 1, 0, 0, 0, 2, 1, 1, 1, 1, 0, 1, -1]), 
 ep^6*(m2 - s12 - s23)*NPL2[1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0], 
 ep^5*(m2 - s12)*s12*NPL2[1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 2, 0], 
 ep^6*(m2 - s23)*NPL2[1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0], 
 ep^5*m2*s12*NPL2[1, 1, 0, 1, 0, 0, 0, 1, 0, 2, 0, 1, 0, 1, 0], 
 ep^5*(m2 - s12)*s12*NPL2[1, 1, 0, 1, 0, 0, 0, 2, 0, 1, 0, 1, 0, 1, 0], 
 ep^4*(1 + ep)*s12*(m2 - s23)*NPL2[2, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 
   0], ep^5*s12*s23*NPL2[1, 2, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0], 
 ep^5*s12*(m2 - s23)*NPL2[2, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0], 
 ep^6*(m2 - s23)*NPL2[0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0], 
 ep^4*(1 + ep)*m2*s12*NPL2[0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 2, 0], 
 ep^5*(m2 - s12)*s12*NPL2[1, 0, 2, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0], 
 ep^5*(m2 - s12)*(NPL2[1, 0, 1, 0, 0, 0, 0, 1, 1, 2, 1, 0, 0, 0, 0] + 
   NPL2[2, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0] - 
   NPL2[2, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0] + 
   NPL2[2, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1, -1, 0, 0] - 
   NPL2[2, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, -1] + 
   m2*NPL2[2, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0]), 
 ep^5*m2*(m2 - s12 - s23)*NPL2[1, 0, 0, 0, 0, 2, 0, 0, 1, 1, 1, 1, 0, 1, 0], 
 ep^5*(m2 - s12)*(NPL2[0, 1, 0, 1, 0, 0, 0, 1, 2, 1, 0, 1, 0, 0, 0] - 
   NPL2[0, 1, 0, 2, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0] - 
   NPL2[1, -1, 0, 0, 0, 2, 0, 0, 1, 1, 1, 1, 0, 1, 0] - 
   NPL2[1, 0, 0, -1, 0, 2, 0, 0, 1, 1, 1, 1, 0, 1, 0] + 
   NPL2[1, 0, 0, 0, -1, 2, 0, 0, 1, 1, 1, 1, 0, 1, 0]), 
 ep^5*(m2 - s12)^2*NPL2[1, 0, 0, 0, 0, 0, 0, 2, 1, 1, 1, 1, 0, 1, 0], 
 (1 - 2*ep)*ep^5*s12^2*NPL2[1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0], 
 ep^5*s12^2*s23*NPL2[1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 2, 0, 1, 0], 
 (1 - 2*ep)*ep^5*s12^2*NPL2[1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0], 
 ep^5*s12^2*(m2 - s12 - s23)*NPL2[1, 0, 1, 0, 0, 1, 1, 1, 2, 0, 0, 0, 1, 1, 
   0], ep^6*s12*(m2 - s23)*NPL2[1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0], 
 ep^5*m2*s12^2*NPL2[1, 1, 0, 1, 0, 0, 1, 1, 1, 2, 0, 1, 0, 0, 0], 
 ep^5*m2*s12*(m2 - s12 - s23)*NPL2[1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 2, 0, 0, 
   0], ep^5*s12^2*(m2 - s12 - s23)*NPL2[1, 1, 0, 1, 0, 0, 1, 2, 1, 1, 0, 1, 
   0, 0, 0], ep^6*s12*(m2 - s12 - s23)*NPL2[1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 
   1, 0, 1, 0], ep^5*s12^2*s23*NPL2[1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 2, 0, 1, 
   0], ep^6*s12*s23*NPL2[1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0], 
 ep^5*s12^2*(m2 - s12 - s23)*NPL2[1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 2, 0, 1, 
   0], ep^6*s12*(s12 + s23)*NPL2[1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 
   0], ep^5*m2*s12^2*NPL2[1, 1, 0, 1, 0, 0, 1, 1, 0, 2, 0, 1, 0, 1, 0], 
 ep^5*m2*s12*s23*NPL2[1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 2, 0, 1, 0], 
 ep^5*s12^2*s23*NPL2[1, 2, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0], 
 ep^6*(m2 - s12)*s12*NPL2[1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0], 
 ep^5*m2*s12*s23*NPL2[1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 2, 0, 0, 0], 
 ep^5*m2*s12*(NPL2[1, 0, 0, 0, 0, 1, 0, 1, 1, 2, 1, 1, 0, 0, 0] - 
   NPL2[1, 0, 1, 0, 0, 1, 0, 0, 1, 2, 1, 1, 0, 0, 0] - 
   NPL2[1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0] + 
   NPL2[1, 0, 1, 0, 0, 1, 0, 1, 1, 2, 1, 0, 0, 0, 0] - 
   NPL2[1, 0, 1, 0, 0, 1, 0, 1, 1, 2, 1, 1, -1, 0, 0] + 
   NPL2[1, 0, 1, 0, 0, 1, 0, 1, 1, 2, 1, 1, 0, 0, -1] - 
   (m2 - s12)*NPL2[1, 0, 1, 0, 0, 1, 0, 1, 1, 2, 1, 1, 0, 0, 0] - 
   s12*NPL2[1, 0, 1, 0, 0, 1, 0, 1, 1, 2, 1, 1, 0, 0, 0]), 
 ep^5*s12*(m2 - s12 - s23)*(-NPL2[1, 0, 0, 1, 0, 0, 1, 1, 1, 2, 1, 0, 0, 0, 
     0] + NPL2[2, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0] + 
   NPL2[2, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0] - 
   NPL2[2, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0] + 
   NPL2[2, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1] - 
   s12*NPL2[2, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0]), 
 ep^6*(s12^2 + m2*(-s12 + s23))*NPL2[1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 
   1, 0], ep^6*s23*(-NPL2[0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0] + 
   NPL2[0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0] - 
   NPL2[1, -1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0] - 
   NPL2[1, 0, 0, 0, 0, 1, -1, 1, 1, 1, 1, 1, 0, 1, 0] - 
   NPL2[1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0] + 
   NPL2[1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, -1] + 
   NPL2[1, 1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0]), 
 ep^6*(-m2 + s12)*(-NPL2[1, 0, 0, -1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0] + 
   NPL2[1, 0, 0, 0, -1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0] + 
   NPL2[1, 0, 0, 0, 0, 1, -1, 1, 1, 1, 1, 1, 0, 1, 0] - 
   NPL2[1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, -1] + 
   s23*NPL2[1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0] - 
   (s12 + (s12*s23)/(-m2 + s12))*NPL2[1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 
     1, 0]), ep^6*(s23*NPL2[1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0] + 
   (-m2 + s12)*(s12 + s23)*NPL2[1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 
     0] + (-s12 - s23)*(-NPL2[1, 0, -1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0] - 
     NPL2[1, 0, 0, 0, 0, 1, -1, 1, 1, 1, 1, 1, 0, 1, 0] + 
     NPL2[1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0] + 
     NPL2[1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0] + 
     s12*NPL2[1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0]) + 
   s12*(-NPL2[0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0] + 
     NPL2[0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0] - 
     NPL2[1, -1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0] - 
     NPL2[1, 0, 0, 0, 0, 1, -1, 1, 1, 1, 1, 1, 0, 1, 0] - 
     NPL2[1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0] + 
     NPL2[1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0] + 
     NPL2[1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, -1] + 
     NPL2[1, 1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0])), 
 ep^6*s12*(m2 - s12 - s23)*(NPL2[0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 
    0] - NPL2[0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0] - 
   NPL2[0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0] + 
   NPL2[0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, -1] - 
   s12*NPL2[0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0] + 
   NPL2[1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0]), 
 ep^6*m2*(m2 - s12)*NPL2[1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0], 
 ep^6*(m2^2 + s12^2 - m2*(2*s12 + s23))*NPL2[1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 
   1, 0, 1, 0], ep^6*(s12*s23*NPL2[1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 
     0] + (-m2 + s23)*NPL2[1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0] - 
   (-m2 + s12 + s23)*(NPL2[0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0] - 
     NPL2[1, 0, -1, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0] - 
     NPL2[1, 0, 0, 1, 0, 0, -1, 1, 1, 1, 1, 1, 0, 1, 0] + 
     s12*NPL2[1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0] + 
     NPL2[1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0]) + 
   s12*(NPL2[0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0] + 
     NPL2[1, -1, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0] - 
     NPL2[1, 0, -1, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0] + 
     NPL2[1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0] - 
     NPL2[1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, -1] + 
     m2*NPL2[1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0] - 
     NPL2[1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0] + 
     NPL2[1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0] - 
     NPL2[1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0])), 
 ep^6*((m2 - s12)*NPL2[0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0] + 
   s23*NPL2[1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0] + 
   m2*s23*NPL2[1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0] + 
   (-m2 + s12)*NPL2[1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0] + 
   (m2 - s12)*(NPL2[0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0] - 
     NPL2[1, 0, -1, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0] - 
     NPL2[1, 0, 0, 1, 0, 0, -1, 1, 1, 1, 1, 1, 0, 1, 0] + 
     s12*NPL2[1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0] + 
     NPL2[1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0]) + 
   (-m2 + s12)*(NPL2[0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0] + 
     NPL2[1, -1, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0] - 
     NPL2[1, 0, -1, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0] + 
     NPL2[1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0] - 
     NPL2[1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, -1] + 
     m2*NPL2[1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0] - 
     NPL2[1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0] + 
     NPL2[1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0] - 
     NPL2[1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0]) + 
   (-m2 + s12)*(NPL2[1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0] - 
     NPL2[1, 0, 0, 1, -1, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0] - 
     NPL2[1, 0, 0, 1, 0, 0, -1, 1, 1, 1, 1, 1, 0, 1, 0] + 
     NPL2[1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, -1] + 
     NPL2[1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0])), 
 ep^6*((-m2 + s12)*NPL2[0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0] - 
   s23*NPL2[1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0] + 
   (-m2 + s12)*s23*NPL2[1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0] + 
   s23*NPL2[1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0] - 
   s23*(NPL2[0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0] - 
     NPL2[1, 0, -1, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0] - 
     NPL2[1, 0, 0, 1, 0, 0, -1, 1, 1, 1, 1, 1, 0, 1, 0] + 
     s12*NPL2[1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0] + 
     NPL2[1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0]) + 
   s23*(NPL2[0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0] + 
     NPL2[1, -1, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0] - 
     NPL2[1, 0, -1, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0] + 
     NPL2[1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0] - 
     NPL2[1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, -1] + 
     m2*NPL2[1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0] - 
     NPL2[1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0] + 
     NPL2[1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0] - 
     NPL2[1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0]) + 
   (m2 - s12)*(NPL2[1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0] - 
     NPL2[1, 0, 0, 1, -1, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0] - 
     NPL2[1, 0, 0, 1, 0, 0, -1, 1, 1, 1, 1, 1, 0, 1, 0] + 
     NPL2[1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, -1] + 
     NPL2[1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0])), 
 ep^6*s12*(m2 - s12 - s23)*(NPL2[1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 
    0] + NPL2[1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0] - 
   NPL2[1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0] - 
   NPL2[1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0] + 
   NPL2[1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, -1] - 
   s12*NPL2[1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0]), 
 ep^5*s12*(m2 - s12 - s23)*(NPL2[0, 0, 0, 2, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 
    0] - NPL2[0, 1, 1, 2, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0] - 
   NPL2[0, 1, 1, 2, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0] + 
   NPL2[0, 1, 1, 2, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, -1] - 
   s12*NPL2[0, 1, 1, 2, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0] + 
   NPL2[1, 1, 0, 0, 0, 2, 1, 0, 1, 0, 0, 0, 1, 1, 0]), 
 ep^5*(m2 - s12)^2*NPL2[0, 1, 1, 2, 0, -1, 0, 1, 0, 1, 0, 1, 1, 1, 0], 
 ep^5*s12*s23*(NPL2[0, 0, 0, 1, 0, 0, 0, 2, 1, 1, 1, 1, 0, 1, 0] - 
   NPL2[0, 0, 0, 2, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0] + 
   NPL2[0, 1, 1, 2, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0] + 
   NPL2[0, 1, 1, 2, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0] - 
   NPL2[0, 1, 1, 2, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, -1] + 
   (m2 - s12)*NPL2[0, 1, 1, 2, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0] + 
   s12*NPL2[0, 1, 1, 2, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0] + 
   NPL2[1, 0, 0, 0, 0, 2, 0, 0, 1, 1, 1, 1, 0, 1, 0] - 
   NPL2[1, 1, 0, 0, 0, 2, 1, 0, 1, 0, 0, 0, 1, 1, 0]), 
 ep^5*(m2 - s12)^2*s12*NPL2[1, 1, 1, 0, 0, 0, 2, 1, 0, 1, 0, 1, 1, 0, 0], 
 ep^6*s12^2*(m2 - s23)*NPL2[1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0], 
 ep^6*(m2 - s12)*s12*NPL2[1, 1, 1, 1, 0, -1, 1, 1, 0, 1, 0, 1, 0, 1, 0], 
 ep^6*s12*(s23*NPL2[0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0] + 
   s12*(NPL2[1, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0] + 
     NPL2[1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0] - 
     NPL2[1, 1, 1, 1, 0, 0, 1, 1, -1, 1, 0, 1, 0, 1, 0] + 
     NPL2[1, 1, 1, 1, 0, 0, 1, 1, 0, 1, -1, 1, 0, 1, 0] - 
     NPL2[1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, -1, 1, 0] + 
     (m2 - s12)*NPL2[1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0] - 
     s23*NPL2[1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0])), 
 ep^6*s12^2*(s12 + s23)*NPL2[1, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0], 
 ep^6*(m2 - s12)*s12*NPL2[1, 0, 1, 1, 0, -1, 1, 1, 0, 1, 0, 1, 1, 1, 0], 
 ep^6*s12*(s23*NPL2[0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0] + 
   (-m2 + s12 + 2*s23)*NPL2[1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0] + 
   s12*(NPL2[1, -1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0] + 
     NPL2[1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0] - 
     NPL2[1, 0, 1, 1, 0, 0, 1, 1, -1, 1, 0, 1, 1, 1, 0] + 
     NPL2[1, 0, 1, 1, 0, 0, 1, 1, 0, 1, -1, 1, 1, 1, 0] - 
     NPL2[1, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0] + 
     (m2 - s12)*NPL2[1, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0] + 
     s12*NPL2[1, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0])), 
 ep^6*m2*s12*(m2 - s12 - s23)*NPL2[1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 
   0], ep^6*s12*(-(s23*NPL2[1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0]) + 
   (-m2 + s23)*(-NPL2[1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0] - 
     NPL2[1, 0, 1, 0, 0, 1, -1, 1, 1, 1, 1, 1, 0, 1, 0] + 
     NPL2[1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0] + 
     NPL2[1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0] + 
     s12*NPL2[1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0] + 
     NPL2[1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0]) + 
   s12*(-NPL2[1, -1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0] - 
     NPL2[1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0] - 
     NPL2[1, 0, 1, 0, 0, 1, -1, 1, 1, 1, 1, 1, 0, 1, 0] - 
     NPL2[1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0] + 
     NPL2[1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0] + 
     NPL2[1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, -1] - 
     s23*NPL2[1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0] + 
     NPL2[1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0] + 
     NPL2[1, 1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0] + 
     NPL2[1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0])), 
 ep^6*(m2 - s12)*s12*(-NPL2[1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0] - 
   NPL2[1, 0, 1, -1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0] + 
   NPL2[1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0] + 
   NPL2[1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0] + 
   NPL2[1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0]), 
 ep^6*s12*(-((m2 - s12)*NPL2[1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0]) + 
   m2*NPL2[1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0] + 
   m2*(-NPL2[1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0] + 
     NPL2[1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0] + 
     NPL2[1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, -1, 1, 0] - 
     NPL2[1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, -1] + 
     (m2 - s12)*NPL2[1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0] + 
     s12*NPL2[1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0] - 
     NPL2[1, 1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0])), 
 ep^6*m2*s12*s23*NPL2[1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0], 
 ep^6*(m2 - s12)*s12*(-NPL2[1, 0, 0, 1, -1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0] - 
   NPL2[1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0] + 
   NPL2[1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 1, -1] + 
   NPL2[1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0]), 
 ep^6*s12*((-2*m2 + s12)*NPL2[1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0] + 
   m2*(NPL2[1, -1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0] + 
     NPL2[1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0] + 
     NPL2[1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0] - 
     NPL2[1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, -1, 1, 0] + 
     (m2 - s12)*NPL2[1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0] - 
     NPL2[1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0])), 
 ep^6*(m2 - s12)*s12*(-NPL2[1, 0, 0, 1, 0, -1, 1, 1, 1, 1, 1, 1, 0, 1, 0] - 
   NPL2[1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0] + 
   NPL2[1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0] + 
   NPL2[1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0] + 
   NPL2[1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0]), 
 ep^6*(m2 - s12)^2*s12*NPL2[1, 1, 1, 1, 0, -1, 1, 1, 0, 1, 0, 1, 1, 1, 0], 
 ep^6*s12^2*(-(s23*NPL2[1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0]) + 
   (m2 - s12)*(NPL2[1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0] - 
     NPL2[1, 1, 1, 1, -1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0] - 
     NPL2[1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0] + 
     NPL2[1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, -1] - 
     (s12 + s23)*NPL2[1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0])), 
 ep^6*(m2 - s12)*s12*(-NPL2[1, 0, 0, 1, 0, -1, 1, 1, 1, 1, 1, 1, 0, 1, 0] - 
   NPL2[1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0] + 
   NPL2[1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0] + 
   NPL2[1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0] + 
   NPL2[1, 1, 1, -1, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0] - 
   NPL2[1, 1, 1, 1, 0, -1, 1, 1, 0, 0, 0, 1, 1, 1, 0] - 
   NPL2[1, 1, 1, 1, 0, -1, 1, 1, 0, 1, 0, 1, 0, 1, 0] + 
   NPL2[1, 1, 1, 1, 0, -1, 1, 1, 0, 1, 0, 1, 1, 1, -1] - 
   s12*NPL2[1, 1, 1, 1, 0, -1, 1, 1, 0, 1, 0, 1, 1, 1, 0] + 
   NPL2[1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0]), 
 ep^6*s12^2*s23*(-NPL2[1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0] + 
   NPL2[1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0] - 
   NPL2[1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0] - 
   NPL2[1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0] + 
   NPL2[1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, -1] - 
   s12*NPL2[1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0] + 
   (-m2 + s12)*NPL2[1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0])}


==> anc/NPL2c24/NPL2c24_input.m <==
(* ::Package:: *)

Propagators = {k1^2, k2^2, k3^2, (k1 - p1)^2, (k2 - p1)^2, (k3 - p1)^2, 
     (k1 + p2 + p3)^2, (k3 + p2 + p3)^2, (k1 - k2)^2, (k2 - k3)^2, 
     (k1 - k2 - p3)^2, (k2 - k3 - p2)^2, (k2 + p3)^2, (k1 - k3)^2, 
     (k2 + p2 + p3)^2}
     
NPL2c24Sector15055 = NPL2c24[1,1,1,1,0,0,1,1,0,1,0,1,1,1,0]
 
Kinematics = {p1^2 -> 0, p2^2 -> 0, p3^2 -> 0, p2*p3 -> s23/2, 
     p1*p2 -> s12/2, p1*p3 -> (m2 - s12 - s23)/2}


==> anc/NPL2c24/NPL2c24sector15055_basis.m <==
{ep^3*s23*NPL2c24[0, 0, 2, 0, 0, 0, 2, 0, 1, 2, 0, 0, 0, 0, 0], 
 ep^3*m2*NPL2c24[0, 0, 0, 0, 0, 2, 2, 0, 1, 2, 0, 0, 0, 0, 0], 
 ep^3*s12*NPL2c24[0, 0, 0, 2, 0, 0, 0, 2, 0, 1, 2, 0, 0, 0, 0], 
 ep^3*(m2 - s12 - s23)*NPL2c24[2, 0, 0, 0, 0, 2, 0, 0, 0, 1, 2, 0, 0, 0, 0], 
 ep^3*(1 + 2*ep)*s23*NPL2c24[0, 1, 0, 0, 0, 0, 1, 2, 2, 1, 0, 0, 0, 0, 0], 
 ep^4*s23*NPL2c24[0, 0, 0, 0, 0, 0, 2, 1, 0, 2, 1, 0, 1, 0, 0], 
 ep^4*(-m2 + s12)*NPL2c24[0, 0, 0, 1, 1, 0, 0, 2, 0, 1, 2, 0, 0, 0, 0], 
 ep^4*(s12 + s23)*NPL2c24[0, 0, 0, 0, 1, 1, 2, 0, 0, 0, 0, 2, 0, 1, 0], 
 ep^4*(m2 - s23)*NPL2c24[0, 0, 1, 0, 2, 0, 1, 0, 1, 0, 0, 0, 0, 2, 0], 
 -4*ep^4*m2*NPL2c24[0, 0, 1, 0, 2, 0, 1, 0, 1, 0, 0, 0, 0, 2, 0] + 
  ep^3*m2*s23*NPL2c24[0, 0, 1, 0, 2, 0, 2, 0, 1, 0, 0, 0, 0, 2, 0], 
 ep^4*(m2 - s23)*NPL2c24[0, 1, 0, 0, 0, 2, 2, 0, 1, 1, 0, 0, 0, 0, 0], 
 ep^4*(m2 - s12)*NPL2c24[0, 0, 0, 1, 0, 1, 0, 1, 0, 2, 2, 0, 0, 0, 0], 
 ep^4*(s12 + s23)*NPL2c24[1, 0, 0, 0, 0, 1, 0, 1, 0, 2, 2, 0, 0, 0, 0], 
 ep^4*(m2 - s23)*NPL2c24[0, 0, 1, 1, 0, 0, 1, 0, 2, 2, 0, 0, 0, 0, 0], 
 ep^4*s23*NPL2c24[1, 0, 1, 0, 0, 0, 0, 1, 0, 2, 2, 0, 0, 0, 0], 
 ep^3*m2*s23*NPL2c24[0, 2, 0, 0, 0, 1, 1, 2, 2, 0, 0, 0, 0, 0, 0], 
 ep^3*s23^2*NPL2c24[0, 2, 1, 0, 0, 0, 1, 2, 2, 0, 0, 0, 0, 0, 0], 
 ep^5*(m2 - s12 - s23)*NPL2c24[1, 0, 0, 1, 0, 0, 0, 2, 1, 1, 1, 0, 0, 0, 0], 
 ep^5*s23*NPL2c24[1, 0, 0, 0, 0, 2, 0, 0, 1, 1, 1, 1, 0, 0, 0], 
 ep^5*(m2 - s12)*NPL2c24[1, 0, 0, 0, 0, 1, 0, 1, 1, 2, 1, 0, 0, 0, 0], 
 ep^4*(m2 - s12 - s23)*s23*NPL2c24[2, 0, 0, 0, 0, 1, 0, 1, 1, 2, 1, 0, 0, 0, 
   0], ep^5*(s12 + s23)*NPL2c24[1, 0, 0, 0, 0, 1, 0, 1, 2, 1, 0, 1, 0, 0, 0], 
 ep^4*s12*s23*NPL2c24[2, 0, 0, 0, 0, 1, 0, 1, 2, 1, 0, 1, 0, 0, 0], 
 ep^5*(m2 - s12)*NPL2c24[0, 0, 0, 2, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0], 
 (1 - 2*ep)*ep^4*s23*NPL2c24[0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 2, 0, 1, 0], 
 ep^5*(m2 - s12 - s23)*NPL2c24[1, 0, 0, 0, 0, 2, 0, 0, 1, 0, 1, 1, 0, 1, 0], 
 ep^5*(m2 - s12)*NPL2c24[1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 2, 0, 0, 0, 0], 
 ep^4*(m2 - s12 - s23)*s23*NPL2c24[1, 1, 0, 0, 0, 1, 0, 1, 0, 2, 2, 0, 0, 0, 
   0], ep^4*m2*s23*NPL2c24[1, 1, 0, 0, 0, 1, 0, 2, 0, 1, 2, 0, 0, 0, 0], 
 ep^5*(s12 + s23)*NPL2c24[0, 0, 0, 1, 0, 0, 1, 2, 0, 1, 1, 0, 1, 0, 0], 
 ep^4*s12*s23*NPL2c24[0, 0, 0, 1, 0, 0, 1, 2, 0, 1, 2, 0, 1, 0, 0], 
 ep^4*m2*s23*NPL2c24[0, 0, 0, 1, 0, 0, 2, 2, 0, 1, 1, 0, 1, 0, 0], 
 ep^5*s12*NPL2c24[0, 1, 0, 1, 0, 0, 0, 1, 2, 1, 0, 1, 0, 0, 0], 
 ep^5*s12*NPL2c24[0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 2, 0], 
 ep^5*(m2 - s12 - s23)*NPL2c24[1, 0, 1, 0, 0, 1, 0, 0, 2, 0, 0, 1, 1, 0, 0], 
 ep^5*(m2 - s23)*NPL2c24[0, 1, 0, 0, 0, 1, 1, 1, 2, 0, 0, 0, 0, 1, 0], 
 ep^5*(m2 - s23)*NPL2c24[0, 1, 0, 1, 0, 0, 1, 2, 1, 1, 0, 0, 0, 0, 0], 
 ep^4*m2*(m2 - s23)*NPL2c24[0, 1, 0, 2, 0, 0, 1, 2, 1, 1, 0, 0, 0, 0, 0], 
 ep^4*s12*s23*NPL2c24[0, 2, 1, 2, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0], 
 ep^4*s23*NPL2c24[0, 2, 1, 2, 0, -1, 0, 1, 0, 0, 0, 1, 0, 1, 0], 
 ep^4*(m2 - s12 - s23)*s23*NPL2c24[1, 0, 0, 0, 0, 2, 1, 0, 1, 0, 0, 0, 2, 1, 
   0], ep^4*s23*NPL2c24[1, 0, 0, -1, 0, 2, 1, 0, 1, 0, 0, 0, 2, 1, 0], 
 ep^4*s12*s23*NPL2c24[1, 0, 0, 1, 0, 0, 1, 1, 0, 2, 2, 0, 0, 0, 0], 
 ep^4*(m2 - s12 - s23)*s23*NPL2c24[1, 0, 1, 0, 0, 1, 0, 1, 0, 2, 2, 0, 0, 0, 
   0], ep^4*m2*s23*NPL2c24[0, 1, 1, 1, 0, 0, 2, 1, 0, 0, 0, 2, 0, 0, 0], 
 ep^4*s23^2*NPL2c24[1, 1, 1, 0, 0, 0, 2, 1, 0, 0, 0, 2, 0, 0, 0], 
 ep^5*(s12 + s23)*NPL2c24[0, 1, 0, 2, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0], 
 ep^4*s12*s23*NPL2c24[0, 2, 0, 2, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0], 
 ep^5*s12*NPL2c24[1, 0, 0, 1, 0, 0, 0, 2, 1, 1, 0, 1, 0, 0, 0], 
 ep^6*(s12 + s23)*NPL2c24[0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0], 
 ep^4*(1 + ep)*m2*s23*NPL2c24[0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 2, 0], 
 ep^6*s23*NPL2c24[1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0], 
 ep^6*(s12 + s23)*NPL2c24[0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0], 
 ep^5*m2*s23*NPL2c24[0, 1, 0, 1, 0, 0, 2, 1, 1, 1, 0, 1, 0, 0, 0], 
 ep^5*(m2 - s23)*s23*NPL2c24[0, 2, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0], 
 ep^4*(1 + ep)*s23*(s12 + s23)*NPL2c24[0, 1, 0, 1, 0, 0, 1, 1, 1, 2, 0, 1, 0, 
   0, 0], ep^5*(m2 - s12 - s23)*s23*NPL2c24[0, 1, 0, 1, 0, 0, 1, 1, 2, 1, 0, 
   1, 0, 0, 0], ep^6*s12*NPL2c24[1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 
   0], ep^5*(m2 - s23)*s23*NPL2c24[1, 1, 0, 1, 0, 0, 0, 2, 0, 1, 0, 1, 0, 1, 
   0], ep^5*s23*(s12 + s23)*NPL2c24[1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 2, 1, 
   0], (1 - 2*ep)*ep^5*(m2 - s23)*NPL2c24[1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 
   1, 1, 0], ep^5*(m2 - s12)*s23*NPL2c24[0, 2, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 
   0, 1, 0], (1 - 2*ep)*ep^5*(m2 - s23)*NPL2c24[0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 
   0, 1, 0, 1, 0], ep^6*(m2 - s12 - s23)*NPL2c24[1, 0, 0, 1, 0, 0, 0, 1, 1, 
   0, 1, 1, 0, 1, 0], ep^5*(m2 - s23)*s23*NPL2c24[1, 0, 0, 1, 0, 0, 0, 1, 1, 
   0, 1, 1, 0, 2, 0], ep^6*(m2 - s12)*NPL2c24[1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 
   1, 1, 0, 1, 0], ep^5*m2*s23*NPL2c24[1, 0, 0, 0, 0, 1, 0, 2, 1, 0, 1, 1, 0, 
   1, 0], ep^5*(m2 - s23)*s23*NPL2c24[1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 
   2, 0], ep^4*(1 + ep)*(m2 - s12)*s23*NPL2c24[1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 
   2, 1, 0, 1, 0], ep^5*s12*s23*NPL2c24[2, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 
   0, 1, 0], ep^6*(m2 - s12)*NPL2c24[0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 
   1, 0], ep^4*(1 + ep)*m2*s23*NPL2c24[0, 0, 0, 2, 0, 1, 0, 1, 1, 0, 1, 1, 0, 
   1, 0], ep^5*m2*s23*NPL2c24[1, 0, 0, 0, 0, 2, 0, 1, 1, 1, 1, 1, 0, 0, 0], 
 ep^5*s23*(-NPL2c24[1, 0, 0, 0, 0, 1, 0, 1, 1, 2, 1, 0, 0, 0, 0] + 
   NPL2c24[1, 0, 2, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0] - 
   NPL2c24[2, 0, 0, 0, -1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0] - 
   NPL2c24[2, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0] + 
   NPL2c24[2, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0] + 
   NPL2c24[2, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1] + 
   (m2 - s12)*NPL2c24[2, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0] - 
   s23*NPL2c24[2, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0]), 
 ep^5*m2*s23*NPL2c24[0, 0, 0, 1, 0, 0, 0, 2, 1, 1, 1, 1, 0, 1, 0], 
 ep^5*(m2 - s12)*(-NPL2c24[-1, 0, 0, 1, 0, 0, 0, 2, 1, 1, 1, 1, 0, 1, 0] + 
   NPL2c24[0, -1, 0, 1, 0, 0, 0, 2, 1, 1, 1, 1, 0, 1, 0] + 
   NPL2c24[0, 0, 0, 0, 1, 1, 2, 0, 0, 1, 0, 1, 0, 1, 0] + 
   NPL2c24[0, 0, 0, 1, 0, 0, -1, 2, 1, 1, 1, 1, 0, 1, 0] - 
   NPL2c24[0, 0, 0, 1, 0, 0, 0, 2, 1, 1, 1, 1, 0, 1, -1] + 
   NPL2c24[0, 0, 0, 1, 1, 0, 0, 1, 1, 2, 1, 0, 0, 0, 0] - 
   NPL2c24[0, 0, 0, 1, 1, 0, 0, 2, 1, 1, 1, 0, 0, 0, 0] - 
   NPL2c24[0, 1, 0, 2, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0]), 
 ep^5*s23^2*NPL2c24[1, 0, 2, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0], 
 ep^5*s23^2*NPL2c24[1, 0, 0, 0, 0, 0, 0, 2, 1, 1, 1, 1, 0, 1, 0], 
 ep^6*(m2 - s12 - s23)*s23*NPL2c24[1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 
   0], ep^5*s12*s23^2*NPL2c24[1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 2, 0, 1, 0], 
 ep^6*s12*s23*NPL2c24[1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0], 
 ep^5*(m2 - s12 - s23)*s23^2*NPL2c24[1, 1, 0, 1, 0, 0, 1, 2, 1, 1, 0, 1, 0, 
   0, 0], ep^6*s12*s23*NPL2c24[1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0], 
 ep^5*(m2 - s12 - s23)*s23^2*NPL2c24[1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 2, 0, 
   1, 0], ep^5*s12*s23^2*NPL2c24[1, 2, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 
   0], (1 - 2*ep)*ep^5*(m2 - s23)*s23*NPL2c24[1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 
   0, 1, 0, 1, 0], ep^5*(m2 - s12 - s23)*s23^2*NPL2c24[1, 0, 1, 0, 0, 1, 1, 
   1, 1, 0, 0, 0, 2, 1, 0], (1 - 2*ep)*ep^5*(m2 - s23)*s23*
  NPL2c24[1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0], 
 ep^6*(m2 - s12 - s23)*s23*NPL2c24[1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 
   0], ep^5*s12*s23^2*NPL2c24[1, 2, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0], 
 ep^6*s23*(NPL2c24[1, -1, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0] - 
   NPL2c24[1, 0, -1, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0] - 
   NPL2c24[1, 0, 0, 1, -1, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0] + 
   NPL2c24[1, 0, 0, 1, 0, -1, 0, 1, 1, 1, 1, 1, 0, 1, 0]), 
 ep^6*(m2 - s23)*s23*NPL2c24[1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0], 
 ep^6*s12*(NPL2c24[0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0] + 
   NPL2c24[1, -1, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0] - 
   NPL2c24[1, 0, -1, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0] + 
   NPL2c24[1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0] - 
   NPL2c24[1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, -1] - 
   NPL2c24[1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0] - 
   NPL2c24[1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0]), 
 ep^6*(m2 - s23)*s23*NPL2c24[1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0], 
 ep^6*s23*(-NPL2c24[1, 0, 0, -1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0] + 
   NPL2c24[1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0] + 
   NPL2c24[1, 0, 0, 0, 0, 1, -1, 1, 1, 1, 1, 1, 0, 1, 0] - 
   NPL2c24[1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0]), 
 ep^6*(s12 + s23)*(-NPL2c24[0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0] + 
   NPL2c24[0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0] - 
   NPL2c24[1, -1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0] + 
   NPL2c24[1, 0, -1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0] - 
   NPL2c24[1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0] - 
   NPL2c24[1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0] + 
   NPL2c24[1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, -1] + 
   NPL2c24[1, 1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0]), 
 ep^6*s23*(-NPL2c24[1, 0, 0, 0, -1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0] + 
   NPL2c24[1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0] - 
   NPL2c24[1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0] + 
   NPL2c24[1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, -1]), 
 ep^6*s23^2*(-NPL2c24[1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0] - 
   NPL2c24[1, 0, 1, -1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0] + 
   NPL2c24[1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0] + 
   NPL2c24[1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0]), 
 ep^6*(-(s12*s23*NPL2c24[1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0]) + 
   s23*(-m2 + s12 + s23)*(-NPL2c24[1, -1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 
       0] - NPL2c24[1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0] - 
     NPL2c24[1, 0, 1, 0, 0, 1, -1, 1, 1, 1, 1, 1, 0, 1, 0] - 
     NPL2c24[1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0] + 
     NPL2c24[1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0] + 
     NPL2c24[1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, -1] + 
     NPL2c24[1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0] + 
     NPL2c24[1, 1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0] + 
     NPL2c24[1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0])), 
 ep^6*s12*s23*(-NPL2c24[1, -1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0] + 
   NPL2c24[1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0] - 
   NPL2c24[1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0] - 
   NPL2c24[1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0] - 
   NPL2c24[1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0] + 
   NPL2c24[1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, -1] + 
   NPL2c24[1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0] + 
   NPL2c24[1, 1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0]), 
 ep^6*(m2 - s23)*s23*NPL2c24[1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0], 
 ep^5*(m2 - s12 - s23)*s23*(-NPL2c24[1, 0, 0, 1, 0, 0, 1, 2, 1, 1, 1, 0, 0, 
     0, 0] + NPL2c24[2, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0] + 
   NPL2c24[2, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0] - 
   NPL2c24[2, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0] + 
   NPL2c24[2, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1] - 
   s23*NPL2c24[2, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0]), 
 ep^5*(m2 - s12 - s23)*s23*(NPL2c24[0, 0, 0, 1, 0, 0, 0, 2, 1, 1, 1, 1, 0, 1, 
    0] - NPL2c24[0, 1, 1, 2, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0] - 
   NPL2c24[0, 1, 1, 2, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0] + 
   NPL2c24[0, 1, 1, 2, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, -1] - 
   s23*NPL2c24[0, 1, 1, 2, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0] + 
   NPL2c24[1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 2, 0]), 
 ep^5*s12*s23*(-NPL2c24[0, 0, 0, 1, 0, 0, 0, 2, 1, 1, 1, 1, 0, 1, 0] + 
   NPL2c24[0, 0, 0, 2, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0] + 
   NPL2c24[0, 1, 1, 2, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0] + 
   NPL2c24[0, 1, 1, 2, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0] - 
   NPL2c24[0, 1, 1, 2, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, -1] - 
   NPL2c24[1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 2, 0] + 
   NPL2c24[2, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0]), 
 ep^5*(m2 - s23)*(NPL2c24[-1, 0, 0, 1, 0, 0, 0, 2, 1, 1, 1, 1, 0, 1, 0] - 
   2*NPL2c24[0, -1, 0, 1, 0, 0, 0, 2, 1, 1, 1, 1, 0, 1, 0] + 
   NPL2c24[0, -1, 0, 2, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0] + 
   NPL2c24[0, 0, -1, 1, 0, 0, 0, 2, 1, 1, 1, 1, 0, 1, 0] - 
   NPL2c24[0, 0, -1, 2, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0] + 
   NPL2c24[0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 2, 0] - 
   2*NPL2c24[0, 0, 0, 0, 1, 1, 2, 0, 0, 1, 0, 1, 0, 1, 0] - 
   NPL2c24[0, 0, 0, 1, 0, 0, -1, 2, 1, 1, 1, 1, 0, 1, 0] - 
   NPL2c24[0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0] - 
   2*NPL2c24[0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 1, 1, 0, 1, 0] + 
   2*NPL2c24[0, 0, 0, 1, 0, 0, 0, 2, 1, 1, 1, 1, 0, 1, -1] + 
   s23*NPL2c24[0, 0, 0, 1, 0, 0, 0, 2, 1, 1, 1, 1, 0, 1, 0] + 
   NPL2c24[0, 0, 0, 1, 1, 0, 0, 1, 1, 2, 1, 0, 0, 0, 0] + 
   2*NPL2c24[0, 0, 0, 2, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0] - 
   NPL2c24[0, 0, 0, 2, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, -1] - 
   NPL2c24[0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 2, 0] + 
   NPL2c24[0, 1, 0, 1, 0, 0, 0, 1, 2, 1, 0, 1, 0, 0, 0] + 
   2*NPL2c24[0, 1, 0, 2, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0] - 
   NPL2c24[0, 1, 1, 2, 0, 0, 0, 1, 0, -1, 0, 1, 1, 1, 0] - 
   2*NPL2c24[0, 1, 1, 2, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0] + 
   2*NPL2c24[0, 1, 1, 2, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, -1] - 
   2*s23*NPL2c24[0, 1, 1, 2, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0] - 
   NPL2c24[0, 1, 1, 2, 0, 0, 0, 1, 0, 1, 0, 1, -1, 1, 0] + 
   2*NPL2c24[0, 1, 1, 2, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, -1] - 
   2*s23*NPL2c24[0, 1, 1, 2, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0] - 
   NPL2c24[0, 1, 1, 2, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, -2] + 
   2*s23*NPL2c24[0, 1, 1, 2, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, -1] - 
   s23^2*NPL2c24[0, 1, 1, 2, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0] + 
   NPL2c24[1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0] - 
   NPL2c24[1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 2, 0] + 
   NPL2c24[1, 0, 0, 0, 0, 2, 0, 0, 1, 1, 1, 1, 0, 0, 0] - 
   NPL2c24[1, 0, 0, 0, 1, 1, 0, 0, 2, 1, 0, 1, 0, 0, 0] + 
   2*NPL2c24[1, 0, 1, 0, 1, 0, 1, 0, 2, 0, 0, 0, 0, 1, 0] + 
   NPL2c24[1, 1, 0, 0, 0, 1, 0, 0, 1, 2, 1, 0, 0, 0, 0] - 
   NPL2c24[1, 1, 0, 0, 0, 1, 1, 0, 1, 0, -1, 0, 1, 2, 0] - 
   NPL2c24[1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 2, -1] + 
   2*s23*NPL2c24[1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 2, 0] - 
   s23*(NPL2c24[0, 0, 0, 1, 0, 0, 0, 2, 1, 1, 1, 1, 0, 1, 0] - 
     NPL2c24[0, 1, 1, 2, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0] - 
     NPL2c24[0, 1, 1, 2, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0] + 
     NPL2c24[0, 1, 1, 2, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, -1] - 
     s23*NPL2c24[0, 1, 1, 2, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0] + 
     NPL2c24[1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 2, 0]) - 
   NPL2c24[1, 1, 0, 0, 0, 2, 0, 0, 1, 1, 1, 0, 0, 0, 0] - 
   NPL2c24[2, -1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0] - 
   NPL2c24[2, 0, 0, 0, 0, 1, -1, 0, 1, 1, 1, 1, 0, 1, 0] - 
   NPL2c24[2, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0] - 
   NPL2c24[2, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0] + 
   NPL2c24[2, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, -1]), 
 ep^5*s23^3*NPL2c24[1, 1, 1, 0, 0, 0, 2, 1, 0, 1, 0, 1, 1, 0, 0], 
 ep^5*m2*s23^2*NPL2c24[0, 1, 1, 1, 0, 0, 2, 1, 0, 1, 0, 1, 1, 0, 0], 
 ep^6*s23*(s12 + s23)*(NPL2c24[0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0] - 
   NPL2c24[0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0] - 
   NPL2c24[0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0] + 
   NPL2c24[0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, -1] - 
   s23*NPL2c24[0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0] + 
   NPL2c24[1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0]), 
 ep^6*s23*((m2 - s12)*NPL2c24[0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0] + 
   (-m2 + s12)*s23*NPL2c24[0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0] + 
   (-s12 + s23)*NPL2c24[1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0] + 
   (-m2 + 2*s12 + s23)*(NPL2c24[0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 
      0] - NPL2c24[0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0] - 
     NPL2c24[0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0] + 
     NPL2c24[0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, -1] - 
     s23*NPL2c24[0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0] + 
     NPL2c24[1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0])), 
 ep^6*(2*(-m2 + s12)*s23*NPL2c24[0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 
     0] + (m2 - s12)*s23^2*NPL2c24[0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 
     0] + 2*s23*NPL2c24[1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0] - 
   2*s23^2*NPL2c24[1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0] + 
   (s12 + s23)*(NPL2c24[0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0] - 
     NPL2c24[1, 0, -1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0] - 
     NPL2c24[1, 0, 0, 0, 0, 1, -1, 1, 1, 1, 1, 1, 0, 1, 0] + 
     NPL2c24[1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0] + 
     NPL2c24[1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0] + 
     s23*NPL2c24[1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0]) + 
   (m2 - s12)*(NPL2c24[-1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0] - 
     NPL2c24[0, 0, -1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0] - 
     NPL2c24[0, 0, 0, 1, 0, 1, -1, 1, 1, 1, 1, 1, 0, 1, 0] + 
     s23*NPL2c24[0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0] + 
     NPL2c24[1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0] + 
     NPL2c24[1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0]) - 
   2*s23*(NPL2c24[0, -1, 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0] - 
     NPL2c24[0, 0, -1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0] + 
     NPL2c24[0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0] - 
     NPL2c24[0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, -1] - 
     NPL2c24[0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0] + 
     NPL2c24[0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0] - 
     NPL2c24[0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0] + 
     NPL2c24[1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0] + 
     NPL2c24[1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0]) - 
   2*s23*(-NPL2c24[0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0] + 
     NPL2c24[0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0] + 
     NPL2c24[0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0] - 
     NPL2c24[1, -1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0] - 
     NPL2c24[1, 0, 0, 0, 0, 1, -1, 1, 1, 1, 1, 1, 0, 1, 0] - 
     NPL2c24[1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0] + 
     NPL2c24[1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0] + 
     NPL2c24[1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, -1] + 
     NPL2c24[1, 1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0]) - 
   2*s12*s23*(NPL2c24[0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0] - 
     NPL2c24[0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0] - 
     NPL2c24[0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0] + 
     NPL2c24[0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, -1] - 
     s23*NPL2c24[0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0] + 
     NPL2c24[1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0]) + 
   (-m2 + s23)*(-NPL2c24[-1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0] + 
     2*NPL2c24[0, -1, 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0] - 
     NPL2c24[0, 0, -1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0] + 
     NPL2c24[0, 0, 0, 1, 0, 1, -1, 1, 1, 1, 1, 1, 0, 1, 0] + 
     NPL2c24[0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0] - 
     2*NPL2c24[0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, -1] - 
     s23*NPL2c24[0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0] - 
     2*NPL2c24[0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0] + 
     2*NPL2c24[0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0] - 
     2*NPL2c24[0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0] + 
     NPL2c24[0, 1, 1, 1, 0, 0, 1, 1, 0, -1, 0, 1, 1, 1, 0] + 
     2*NPL2c24[0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0] - 
     2*NPL2c24[0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, -1] + 
     2*s23*NPL2c24[0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0] + 
     NPL2c24[0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, -1, 1, 0] - 
     2*NPL2c24[0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, -1] + 
     2*s23*NPL2c24[0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0] + 
     NPL2c24[0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, -2] - 
     2*s23*NPL2c24[0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, -1] + 
     s23^2*NPL2c24[0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0] + 
     NPL2c24[1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0] + 
     NPL2c24[1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0] + 
     NPL2c24[1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0] + 
     NPL2c24[1, 1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0] + 
     NPL2c24[1, 1, 0, 0, 0, 1, 1, 1, 1, 0, -1, 0, 1, 1, 0] - 
     2*NPL2c24[1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0] + 
     NPL2c24[1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, -1] - 
     2*s23*NPL2c24[1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0])), 
 ep^6*s23^2*(-(m2*NPL2c24[1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0]) + 
   s23*NPL2c24[1, 1, 1, 1, 0, -1, 1, 1, 0, 1, 0, 1, 1, 1, 0]), 
 ep^6*s23^2*(s12*NPL2c24[1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0] + 
   s12*NPL2c24[1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0] - 
   s12*s23*NPL2c24[1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0] + 
   (-m2 + s23)*(NPL2c24[1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0] + 
     NPL2c24[1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0] - 
     NPL2c24[1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0] - 
     NPL2c24[1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0] + 
     NPL2c24[1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, -1] - 
     s23*NPL2c24[1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0])), 
 ep^6*s23*(s12*NPL2c24[1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0] + 
   s23*(-NPL2c24[1, -1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0] + 
     NPL2c24[1, 0, -1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0] - 
     NPL2c24[1, 0, 0, 1, 0, -1, 1, 1, 1, 1, 1, 1, 0, 1, 0] - 
     NPL2c24[1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0] - 
     NPL2c24[1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0] - 
     NPL2c24[1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0] + 
     NPL2c24[1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 1, -1] + 
     m2*NPL2c24[1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0] + 
     s12*NPL2c24[1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0] + 
     NPL2c24[1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0] + 
     NPL2c24[1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0] + 
     NPL2c24[1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0] + 
     NPL2c24[1, 1, 1, -1, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0] - 
     NPL2c24[1, 1, 1, 1, 0, -1, 1, 1, 0, 0, 0, 1, 1, 1, 0] - 
     NPL2c24[1, 1, 1, 1, 0, -1, 1, 1, 0, 1, 0, 1, 0, 1, 0] + 
     NPL2c24[1, 1, 1, 1, 0, -1, 1, 1, 0, 1, 0, 1, 1, 1, -1] - 
     s23*NPL2c24[1, 1, 1, 1, 0, -1, 1, 1, 0, 1, 0, 1, 1, 1, 0]) - 
   s12*(NPL2c24[0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0] - 
     NPL2c24[1, 0, -1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0] - 
     NPL2c24[1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0] + 
     s23*NPL2c24[1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0] + 
     NPL2c24[1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0] + 
     NPL2c24[1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0])), 
 ep^6*s23*(s12*NPL2c24[0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0] - 
   s12*NPL2c24[0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0] + 
   s12*NPL2c24[1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0] + 
   (m2 - s23)*NPL2c24[1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0] - 
   s12*(NPL2c24[0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0] - 
     NPL2c24[0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0] - 
     NPL2c24[0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0] + 
     NPL2c24[0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, -1] - 
     s23*NPL2c24[0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0] + 
     NPL2c24[1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0]) - 
   s23*(NPL2c24[1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0] + 
     NPL2c24[1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0] - 
     NPL2c24[1, 1, 1, 1, 0, 0, 1, 1, -1, 0, 0, 1, 1, 1, 0] + 
     NPL2c24[1, 1, 1, 1, 0, 0, 1, 1, 0, 0, -1, 1, 1, 1, 0] - 
     NPL2c24[1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0] - 
     s23*NPL2c24[1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0]) + 
   s23*(-NPL2c24[1, -1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0] + 
     NPL2c24[1, -1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0] - 
     NPL2c24[1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0] - 
     NPL2c24[1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0] + 
     NPL2c24[1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, -1, 1, 0] + 
     s23*NPL2c24[1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0] - 
     NPL2c24[1, 0, 1, 1, -1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0] + 
     NPL2c24[1, 0, 1, 1, 0, -1, 1, 1, 0, 1, 0, 1, 1, 1, 0] + 
     NPL2c24[1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0] - 
     NPL2c24[1, 0, 1, 1, 0, 0, 1, 1, -1, 1, 0, 1, 1, 1, 0] + 
     NPL2c24[1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0] + 
     NPL2c24[1, 0, 1, 1, 0, 0, 1, 1, 0, 1, -1, 1, 1, 1, 0] - 
     s23*NPL2c24[1, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0] + 
     NPL2c24[1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0] - 
     NPL2c24[1, 1, 1, 1, -1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0] + 
     NPL2c24[1, 1, 1, 1, -1, 0, 1, 1, -1, 1, 0, 1, 1, 1, 0] - 
     NPL2c24[1, 1, 1, 1, -1, 0, 1, 1, 0, 1, -1, 1, 1, 1, 0] + 
     NPL2c24[1, 1, 1, 1, -1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0] + 
     s23*NPL2c24[1, 1, 1, 1, -1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0] + 
     NPL2c24[1, 1, 1, 1, 0, -1, 0, 1, 0, 1, 0, 1, 1, 1, 0] - 
     NPL2c24[1, 1, 1, 1, 0, -1, 1, 1, -1, 1, 0, 1, 1, 1, 0] + 
     NPL2c24[1, 1, 1, 1, 0, -1, 1, 1, 0, 1, -1, 1, 1, 1, 0] - 
     NPL2c24[1, 1, 1, 1, 0, -1, 1, 1, 0, 1, 0, 1, 0, 1, 0] - 
     s23*NPL2c24[1, 1, 1, 1, 0, -1, 1, 1, 0, 1, 0, 1, 1, 1, 0] + 
     NPL2c24[1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0] - 
     NPL2c24[1, 1, 1, 1, 0, 0, 1, 1, -1, 0, 0, 1, 1, 1, 0] + 
     NPL2c24[1, 1, 1, 1, 0, 0, 1, 1, 0, 0, -1, 1, 1, 1, 0] - 
     NPL2c24[1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0] - 
     s23*NPL2c24[1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0]) - 
   s12*s23*(NPL2c24[0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0] - 
     NPL2c24[1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0] + 
     NPL2c24[1, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0] - 
     NPL2c24[1, 1, 1, 1, 0, 0, 1, 1, -1, 1, 0, 1, 1, 1, 0] + 
     NPL2c24[1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0] + 
     NPL2c24[1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0]))}


==> anc/PL/PL_input.m <==
Propagators = {k1^2, k2^2, k3^2, (k1 - p1)^2, (k2 - p1)^2, (k3 - p1)^2, 
     (k1 - p1 - p2)^2, (k2 - p1 - p2)^2, (k3 - p1 - p2)^2, 
     (k1 - p1 - p2 - p3)^2, (k2 - p1 - p2 - p3)^2, (k3 - p1 - p2 - p3)^2, 
     (k1 - k2)^2, (k1 - k3)^2, (k2 - k3)^2}
 
Kinematics = {p1^2 -> 0, p2^2 -> 0, p3^2 -> 0, p2*p3 -> s23/2, 
     p1*p3 -> s13/2, p1*p2 -> (m2 - s13 - s23)/2}


==> anc/README.txt <==
Ancillary files for the planar family (PL) and the two non-planar topologies (NPL2c24_15055, NPL2_15055) discussed in 
“Three-loop master integrals for H+jet production at N$^3$LO: Towards the non-planar topologies”.
Contribution to the 16th International Symposium on Radiative Corrections: Applications of Quantum Field Theory to Phenomenology (RADCOR2023).
Dhimiter D. Canko and Nikolaos Syrrakos.

The ancillary files consist of three directories, one for each family. They are structured as follows:
- name/name_input: This file contains the definition of the kinematics and propagators for each family.
- name/name_basis: This file contains the canonical basis.
- name/name_solution: This file contains the solution of the canonical differential equations in terms of multiple polylogarithms up to transcendental weight six. 

*name = PL, NPL2c24, NPL2. For the non-planar topologies the “basis” and “solution” files have a further indication of the specific top-sector that was considered.  

